Agentic Large Language Models

Large language models (LLMs) have taken the world by storm. Their ability to communicate with us in our own language, and to reason about our world, has made them a favorite tool for writing, answering questions, and much more. Their answers already influence our decisions and our actions. What would happen if LLMs themselves could act in the world directly? What would happen if LLMs could interact with each other? Agentic LLMs combine the power of large language models with the ability to act in the real world. In this book we will discuss how agentic LLMs work, how they act, how they interact, and what this means for us, as users.

==> python/mcts2.py <==
def monte_carlo_tree_search(root):
    while resources_left(time, computational power):
        leaf = select(root) # leaf = unvisited node 
        simulation_result = rollout(leaf)
        backpropagate(leaf, simulation_result)
    return best_child(root) # or: child with highest visit count

def select(node):
    while fully_expanded(node):
        node = best_child(node)    # traverse down path of best UCT nodes
    return expand(node.children) or node # no children/node is terminal 

def rollout(node):
    while non_terminal(node):
        node = rollout_policy(node)
    return result(node) 

def rollout_policy(node):
    return pick_random(node.children)

def backpropagate(node, result):
    if is_root(node) return 
    node.stats = update_stats(node, result) 
    backpropagate(node.parent)
   
def best_child(node, c_param=1.0):
    choices_weights = [
        (c.q / c.n) + c_param * np.sqrt((np.log(node.n) / c.n))    # UCT
        for c in node.children
    ]
    return node.children[np.argmax(choices_weights)]

